Investigation of room temperature multispin-assisted bulk diamond 13C hyperpolarization at low magnetic fields

In this work we investigated the time behavior of the polarization of bulk 13C nuclei in diamond above the thermal equilibrium. This nonthermal nuclear hyperpolarization is achieved by cross relaxation between two nitrogen related paramagnetic defect species in diamond in combination with optical pumping. The decay of the hyperpolarization at four different magnetic fields is measured. Furthermore, we use the comparison with conventional nuclear resonance measurements to identify the involved distances of the nuclear spin with respect to the defects and therefore the coupling strengths. Also, a careful look at the linewidth of the signal give valuable information to piece together the puzzle of the hyperpolarization mechanism.

==> data/20170620simAnisotopGtensorCrossrelax/umwandlung.py <==
# -*- coding: utf-8 -*-
"""
Created on Tue Dec 06 16:06:41 2016

@author: RW
"""
import matplotlib.pyplot as pl
import matplotlib.ticker as ticker
import numpy as np

P1=dict()

P1[0]=[] #x values
P1[1]=[] #y values

scaleFactor= 1.#0.05

fobj = open("crossRelaxNVC13P1N14simpleP1_deu2_0MHz.dat")
for line in fobj:
    DataPoint = (line.rstrip()).split("\t")
    P1[0].append(float(DataPoint[0]))
    P1[1].append(scaleFactor*float(DataPoint[1]))
fobj.close()
#-----------------------------------------------
P2=dict()

P2[0]=[] #x values
P2[1]=[] #y values

scaleFactor= 1.#0.05

fobj = open("crossRelaxNVC13P1N14simpleP2_deu2_0MHz.dat")
for line in fobj:
    DataPoint = (line.rstrip()).split("\t")
    P2[0].append(float(DataPoint[0]))
    P2[1].append(scaleFactor*float(DataPoint[1]))
fobj.close()
#-----------------------------------------------
#-----------------------------------------------
Sum=dict()

Sum[0]=[] #x values
Sum[1]=[] #y values

fobj = open("crossRelaxNVC13P1N14simpleSum_deu2_0MHz.dat")
for line in fobj:
    DataPoint = (line.rstrip()).split("\t")
    Sum[0].append(float(DataPoint[0]))
    Sum[1].append(float(DataPoint[1]))
fobj.close()


#-------DatenExport---------------------

DAT1 =  np.column_stack((P1[0],P1[1]))
np.savetxt("P1aniso.dat",DAT1, delimiter='\t')
DAT2 =  np.column_stack((P2[0],P2[1]))
np.savetxt("P2aniso.dat",DAT2, delimiter='\t')
DAT3 =  np.column_stack((Sum[0],Sum[1]))
np.savetxt("Sumaniso.dat",DAT3, delimiter='\t')
